Full result for the QCD equation of state with 2+1 flavors

We present a full result for the 2+1 flavor QCD equation of state. All the systematics are controlled, the quark masses are set to their physical values, and the continuum extrapolation is carried out. This extends our previous studies [JHEP 0601:089 (2006); 1011:077 (2010)] to even finer lattices and now includes ensembles with Nt = 6,8,10,12 up to Nt = 16. We use a Symanzik improved gauge and a stout-link improved staggered fermion action. Our findings confirm our earlier results. In order to facilitate the direct use of our equation of state we make our tabulated results available for download.

==> anc/WB-EoS.dat <==
#T/MeV I/T^4   dI/T^4    p/T^4   dp/T^4  eps/T^4 deps/T^4    s/T^3   ds/T^3     cs^2    dcs^2
110 7.22E-01 5.04E-01 2.42E-01 1.15E-01 1.39E+00 6.00E-01 1.61E+00 6.79E-01 2.32E-01 7.58E-02
115 7.61E-01 4.16E-01 2.74E-01 1.13E-01 1.56E+00 5.48E-01 1.83E+00 6.11E-01 2.10E-01 7.04E-02
120 8.44E-01 3.24E-01 3.08E-01 1.13E-01 1.80E+00 4.97E-01 2.12E+00 5.53E-01 1.91E-01 5.75E-02
125 9.91E-01 2.34E-01 3.48E-01 1.13E-01 2.09E+00 4.49E-01 2.44E+00 5.05E-01 1.73E-01 3.96E-02
130 1.18E+00 2.08E-01 3.93E-01 1.11E-01 2.42E+00 4.21E-01 2.81E+00 4.86E-01 1.62E-01 2.28E-02
135 1.40E+00 2.81E-01 4.44E-01 1.05E-01 2.81E+00 4.39E-01 3.23E+00 5.04E-01 1.57E-01 1.37E-02
140 1.65E+00 3.81E-01 5.01E-01 9.78E-02 3.23E+00 4.83E-01 3.73E+00 5.43E-01 1.55E-01 1.36E-02
145 1.91E+00 4.50E-01 5.65E-01 8.95E-02 3.68E+00 5.12E-01 4.24E+00 5.72E-01 1.54E-01 1.46E-02
150 2.20E+00 4.60E-01 6.33E-01 8.23E-02 4.15E+00 4.95E-01 4.80E+00 5.62E-01 1.56E-01 1.35E-02
155 2.49E+00 3.90E-01 7.12E-01 7.70E-02 4.62E+00 4.13E-01 5.35E+00 4.94E-01 1.59E-01 1.07E-02
160 2.77E+00 2.95E-01 7.98E-01 7.35E-02 5.12E+00 3.09E-01 5.92E+00 4.12E-01 1.63E-01 7.73E-03
165 3.06E+00 2.19E-01 8.86E-01 7.02E-02 5.70E+00 2.35E-01 6.54E+00 3.51E-01 1.68E-01 5.66E-03
170 3.32E+00 1.98E-01 9.81E-01 6.66E-02 6.30E+00 1.95E-01 7.24E+00 3.27E-01 1.74E-01 4.34E-03
175 3.53E+00 1.85E-01 1.08E+00 6.30E-02 6.84E+00 1.86E-01 7.90E+00 3.07E-01 1.81E-01 3.71E-03
180 3.69E+00 1.60E-01 1.18E+00 6.00E-02 7.34E+00 1.97E-01 8.50E+00 2.82E-01 1.87E-01 4.39E-03
185 3.81E+00 1.47E-01 1.28E+00 5.80E-02 7.77E+00 2.17E-01 9.03E+00 2.68E-01 1.94E-01 5.47E-03
190 3.88E+00 1.69E-01 1.39E+00 5.65E-02 8.14E+00 2.33E-01 9.51E+00 2.76E-01 2.02E-01 6.09E-03
195 3.88E+00 1.96E-01 1.49E+00 5.56E-02 8.47E+00 2.51E-01 9.94E+00 2.90E-01 2.10E-01 5.85E-03
200 3.88E+00 2.29E-01 1.58E+00 5.46E-02 8.77E+00 2.57E-01 1.03E+01 3.11E-01 2.20E-01 5.57E-03
205 3.85E+00 2.24E-01 1.68E+00 5.35E-02 9.04E+00 2.58E-01 1.07E+01 3.04E-01 2.30E-01 5.69E-03
210 3.81E+00 2.04E-01 1.77E+00 5.23E-02 9.27E+00 2.56E-01 1.11E+01 2.87E-01 2.39E-01 5.84E-03
215 3.77E+00 1.70E-01 1.86E+00 5.17E-02 9.48E+00 2.48E-01 1.14E+01 2.61E-01 2.45E-01 5.62E-03
220 3.70E+00 1.42E-01 1.95E+00 5.32E-02 9.69E+00 2.43E-01 1.16E+01 2.49E-01 2.50E-01 5.43E-03
225 3.63E+00 1.26E-01 2.03E+00 5.44E-02 9.88E+00 2.40E-01 1.19E+01 2.45E-01 2.54E-01 5.30E-03
230 3.57E+00 1.22E-01 2.12E+00 5.56E-02 1.01E+01 2.37E-01 1.22E+01 2.47E-01 2.58E-01 5.22E-03
235 3.51E+00 1.20E-01 2.20E+00 5.65E-02 1.02E+01 2.37E-01 1.24E+01 2.49E-01 2.61E-01 5.20E-03
240 3.45E+00 1.20E-01 2.27E+00 5.74E-02 1.04E+01 2.38E-01 1.27E+01 2.52E-01 2.63E-01 5.29E-03
245 3.38E+00 1.19E-01 2.35E+00 5.83E-02 1.05E+01 2.39E-01 1.29E+01 2.55E-01 2.65E-01 5.56E-03
250 3.32E+00 1.16E-01 2.42E+00 5.91E-02 1.07E+01 2.39E-01 1.31E+01 2.57E-01 2.67E-01 5.80E-03
260 3.21E+00 1.07E-01 2.55E+00 6.09E-02 1.09E+01 2.46E-01 1.35E+01 2.59E-01 2.71E-01 6.15E-03
270 3.09E+00 9.52E-02 2.68E+00 6.25E-02 1.12E+01 2.55E-01 1.38E+01 2.61E-01 2.76E-01 6.55E-03
280 2.98E+00 8.78E-02 2.78E+00 6.42E-02 1.14E+01 2.66E-01 1.41E+01 2.65E-01 2.80E-01 6.90E-03
290 2.89E+00 8.81E-02 2.89E+00 6.61E-02 1.15E+01 2.72E-01 1.44E+01 2.72E-01 2.84E-01 7.21E-03
300 2.78E+00 9.67E-02 2.98E+00 6.81E-02 1.17E+01 2.81E-01 1.47E+01 2.83E-01 2.88E-01 7.34E-03
310 2.67E+00 1.09E-01 3.07E+00 7.02E-02 1.18E+01 2.91E-01 1.49E+01 2.95E-01 2.92E-01 7.51E-03
320 2.56E+00 1.21E-01 3.15E+00 7.23E-02 1.19E+01 2.99E-01 1.51E+01 3.08E-01 2.96E-01 7.70E-03
330 2.44E+00 1.31E-01 3.23E+00 7.46E-02 1.20E+01 3.09E-01 1.53E+01 3.21E-01 2.98E-01 7.94E-03
340 2.33E+00 1.43E-01 3.29E+00 7.60E-02 1.21E+01 3.19E-01 1.54E+01 3.31E-01 3.01E-01 8.21E-03
350 2.23E+00 1.57E-01 3.36E+00 7.73E-02 1.22E+01 3.28E-01 1.55E+01 3.42E-01 3.03E-01 8.41E-03
360 2.13E+00 1.71E-01 3.41E+00 7.96E-02 1.22E+01 3.36E-01 1.57E+01 3.57E-01 3.04E-01 8.53E-03
370 2.05E+00 1.85E-01 3.47E+00 8.17E-02 1.23E+01 3.43E-01 1.58E+01 3.71E-01 3.06E-01 8.64E-03
380 1.96E+00 1.96E-01 3.52E+00 8.37E-02 1.23E+01 3.48E-01 1.59E+01 3.83E-01 3.08E-01 8.67E-03
390 1.87E+00 2.01E-01 3.56E+00 8.55E-02 1.24E+01 3.54E-01 1.59E+01 3.93E-01 3.10E-01 8.61E-03
400 1.79E+00 2.04E-01 3.60E+00 8.74E-02 1.24E+01 3.59E-01 1.60E+01 4.01E-01 3.12E-01 8.53E-03
410 1.70E+00 2.03E-01 3.64E+00 8.94E-02 1.25E+01 3.64E-01 1.61E+01 4.07E-01 3.13E-01 8.60E-03
420 1.62E+00 1.98E-01 3.68E+00 9.12E-02 1.25E+01 3.70E-01 1.62E+01 4.11E-01 3.14E-01 8.70E-03
430 1.54E+00 1.90E-01 3.71E+00 9.33E-02 1.25E+01 3.76E-01 1.62E+01 4.15E-01 3.15E-01 8.83E-03
440 1.45E+00 1.75E-01 3.74E+00 9.53E-02 1.25E+01 3.83E-01 1.63E+01 4.16E-01 3.16E-01 8.98E-03
445 1.41E+00 1.68E-01 3.76E+00 9.64E-02 1.26E+01 3.86E-01 1.63E+01 4.17E-01 3.16E-01 9.05E-03
450 1.37E+00 1.63E-01 3.77E+00 9.75E-02 1.26E+01 3.91E-01 1.63E+01 4.18E-01 3.17E-01 9.16E-03
455 1.34E+00 1.60E-01 3.79E+00 9.85E-02 1.26E+01 3.97E-01 1.64E+01 4.21E-01 3.18E-01 9.27E-03
460 1.31E+00 1.59E-01 3.80E+00 9.96E-02 1.26E+01 4.00E-01 1.64E+01 4.25E-01 3.18E-01 9.37E-03
465 1.28E+00 1.59E-01 3.81E+00 1.01E-01 1.26E+01 4.04E-01 1.64E+01 4.29E-01 3.19E-01 9.46E-03
470 1.25E+00 1.59E-01 3.82E+00 1.02E-01 1.26E+01 4.07E-01 1.65E+01 4.33E-01 3.19E-01 9.57E-03
475 1.23E+00 1.58E-01 3.84E+00 1.03E-01 1.26E+01 4.11E-01 1.65E+01 4.37E-01 3.20E-01 9.67E-03
480 1.20E+00 1.57E-01 3.85E+00 1.04E-01 1.27E+01 4.15E-01 1.65E+01 4.42E-01 3.21E-01 9.76E-03
485 1.18E+00 1.57E-01 3.86E+00 1.05E-01 1.27E+01 4.20E-01 1.65E+01 4.45E-01 3.21E-01 9.87E-03
490 1.15E+00 1.56E-01 3.87E+00 1.06E-01 1.27E+01 4.24E-01 1.66E+01 4.50E-01 3.22E-01 9.99E-03
495 1.13E+00 1.55E-01 3.88E+00 1.08E-01 1.27E+01 4.28E-01 1.66E+01 4.54E-01 3.23E-01 1.01E-02
500 1.10E+00 1.54E-01 3.89E+00 1.09E-01 1.27E+01 4.29E-01 1.66E+01 4.58E-01 3.23E-01 1.03E-02
505 1.08E+00 1.51E-01 3.90E+00 1.10E-01 1.27E+01 4.32E-01 1.66E+01 4.61E-01 3.24E-01 1.04E-02
510 1.05E+00 1.48E-01 3.91E+00 1.11E-01 1.27E+01 4.35E-01 1.66E+01 4.63E-01 3.25E-01 1.05E-02

